Gradient RG Flow in Scalar-Fermion QFTs

The gradient property of the renormalisation group (RG) is examined to four-loop order in scalar-fermion systems in $d=4$ and $d=4-\varepsilon$ dimensions. The crucial role played by the beta shift, which is a modification of the standard dim-reg beta function, is elucidated, and specific conditions that it needs to satisfy for the RG flow to be gradient are derived. Over a thousand gradient-flow conditions are found, all of which are scheme-independent and satisfied whenever the full set of results needed to check them is available. It is shown, in the framework of the $\varepsilon=4-d$ expansion, that the space of conformal field theories (CFTs) is dominated by those with non-zero beta shift as the number of fields grows. Physical properties of CFTs obtained as solutions where the beta functions are not zero in the $\varepsilon$ expansion are discussed.

==> anc/Scalar-Fermion_Constraints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    161778,       3640]
NotebookOptionsPosition[    157403,       3558]
NotebookOutlinePosition[    157803,       3574]
CellTagsIndexPosition[    157760,       3571]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Gradient Flow Constraints in Scalar-Fermion Yukawa Theories", "Title",
 CellChangeTimes->{{3.970862036891493*^9, 
  3.970862047968294*^9}},ExpressionUUID->"d2a0aaed-754b-2148-afe1-\
e9b5d47a9802"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9708620540801983`*^9, 3.970862067491785*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4b219dc1-8062-5342-83b3-9fc402cb974e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "betaCons.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "\[Beta]Cons", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "betaConsepsilon.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Brings", " ", "\[Beta]Cons\[CurlyEpsilon]", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "SPCons.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "SPCons", " ", "to", " ", "scope"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "SPConsepsilon.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "SPCons", " ", "to", " ", "scope"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "CoeffsList.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "CoeffsList", " ", "to", " ", "scope"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "eCoeffsList.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "eCoeffsList", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "betaArrayF.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "\[Beta]ArrayF", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "betaArrayS.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "\[Beta]ArrayS", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "SPList.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "SPList", " ", "to", " ", "scope"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "SArray.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "SArray", " ", "to", " ", "scope"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PArray.mx", " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "PArray", " ", "to", " ", "scope"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9179720377662687`*^9, 3.917972051224129*^9}, {
  3.918018767926898*^9, 3.918018822760797*^9}, {3.918019162183213*^9, 
  3.9180191640509253`*^9}, {3.9180213512188272`*^9, 3.918021387485701*^9}, {
  3.970864251145298*^9, 3.9708642680932293`*^9}, {3.970864940045225*^9, 
  3.97086494964307*^9}, {3.9708650064582233`*^9, 3.970865016380123*^9}, {
  3.9708657625912495`*^9, 3.97086577310466*^9}, {3.970867387389225*^9, 
  3.970867389761688*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"68329af9-e1c9-c241-abbb-6cbd06bb24da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{
    RowBox[{"7", "/", "2"}], ",", "34"}], "]"}], "/.", 
  "CoeffsList"}]], "Input",
 CellChangeTimes->{{3.9708750412768497`*^9, 3.97087508135248*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"bcd23c00-3237-5f4c-9584-b3d38a053a01"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.970875066274809*^9, 3.970875081688032*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"ed6ffdc1-fcf6-2240-8456-a5dd4c1c6ef1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"4", ",", "20"}], "]"}], "/.", "CoeffsList"}]], "Input",
 CellChangeTimes->{{3.9708750854703465`*^9, 3.9708750927708435`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"aa058369-bcd8-7243-a8d1-d89bab9b4d0b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.970875093219095*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"d8021553-d00c-304e-b159-ae5ae4c2576d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]ArrayS", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Terms", " ", "in", " ", "the", " ", "one", " ", "loop", " ", "scalar", " ",
     "beta", " ", "function", " ", "with", " ", "explicit", " ", 
    "coefficients"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180214024421015`*^9, 3.9180214066643906`*^9}, {
  3.9180214636399217`*^9, 3.918021506147127*^9}, {3.9708751117888775`*^9, 
  3.97087513312409*^9}},ExpressionUUID->"3d3a0fbf-7033-6947-9188-\
1f02e0490018"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", "1", ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{2, 5, 6, 1, 3, 4}, {
          Null, {{1, 2}, {1, 3}, {4, 5}, {4, 6}, {4, 1}, {4, 1}}, {1, 1, 1, 1,
            1, 2}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 3, 1] -> Dashing[{Small, Small}],
              UndirectedEdge[2, 6, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 5, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 2, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 2, 2] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 4, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z21IU2EUB/DrNE3mKt8oa5iGrVX6IREyJ5xJMRWVhmYu0TVf5pfKJWll
SKErU1LRyJFmWFoijrWaM6mlDktKatPKKMxeuK57Kd1LOObcHaMT1AOHhz+c
84dfbKkiV84iCIKH8/eXVcc370ih4PSeQqlTZwFC6JdxM+IAEDF5rPCsY0D8
e7Kv9kdP1U5gTdQaWkJ9QNyecnCGLXBSHHslTRUgXB6v6tymc0Lfy1OZrZ0B
wv935iHpT67gF/johsqRKAqG76kSFcIlWI7vOptQSYElTzypzFwGruLSbu8I
BYvyjvtj+VYoNezyX3VQoLO3hlwst8HV8nebmWga2t3awbgaO5wLM/CtQMON
OeO6poMOqCtL0T/Jo6HIFeM/88YBPddz/fILabiwV5toKnFD38qi4Djm82pl
UsSSGySafSVTuJ/MiFaCq9fgiys13YN9RwfbC4q9a2B4xR8I3k4D0btlaEzp
gVuGSV/gbwokDfXP54MZ+Ey62jiPKaDMJoG8jQGp+kGaED12TVnXhlAvpGXF
dU+jt00lMUWjP7GO0SdnL0LvkctNVegP41ZxJldJeGbl1jaiX2XhG51aEk7o
bWoj+j+yi8VMNQnGuz5xPfpHfa5Bt4gEL9MRxUe/apYMWs8jYTyn5XUz+rlb
bdbUMOwzyUyz6H/7XhDezyZhnmX3mtH/IcmUo8HcF3fYE4l+Z9mP7gzct3lH
1Wz0e/TlvEjsK/KbXpOif6k0Z39QOgmHROkJE+jfFOLOYtdgnqGjF9BfILmz
M/AhCQsDLyoq0N/U3fhpDj0z/bJrG9F/5lvP92z0/gHQ6jLC
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.027099804810058595`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 3}, 0.027099804810058595`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.2869385696281501`, 0.8416621257920012}, 4}], 
                0.027099804810058595`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 1, {1.286942579896273, 0.45204014713750507`}, 4}], 
                0.027099804810058595`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.027099804810058595`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 6}, 0.027099804810058595`]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.027099804810058595], 
             DiskBox[2, 0.027099804810058595], 
             DiskBox[3, 0.027099804810058595], 
             DiskBox[4, 0.027099804810058595], 
             DiskBox[5, 0.027099804810058595], 
             DiskBox[6, 0.027099804810058595]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"-", "4"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 5, 2, 6, 3, 7, 4, 8}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {1, 5}, {1, 7}, {3, 5}, {3, 
           7}}, {1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 3, 1] -> Thickness[Large], 
             UndirectedEdge[2, 6, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 5, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 4, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Thickness[Large], 
             UndirectedEdge[3, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 4, 1] -> Thickness[Large]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{1.7518534568531492`, 0.725378613862581}, {
           2.4555582636673328`, 0.05265316038927148}, {0.7039533868042489, 
           1.7282768299632436`}, {0., 2.401694924215711}, {
           1.7292257382879588`, 1.7507652891273402`}, {2.4024801615734366`, 
           2.454893866191184}, {0.7264921563711775, 0.7035440573105073}, {
           0.053359088004271804`, 0.}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.02620359709278175]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 5}, 0.02620359709278175]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.02620359709278175]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.02620359709278175]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 5}, 0.02620359709278175]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 7}, 0.02620359709278175]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.02620359709278175]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.02620359709278175]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.02620359709278175], DiskBox[2, 0.02620359709278175],
              DiskBox[3, 0.02620359709278175], 
             DiskBox[4, 0.02620359709278175], DiskBox[5, 0.02620359709278175],
              DiskBox[6, 0.02620359709278175], 
             DiskBox[7, 0.02620359709278175], 
             DiskBox[8, 0.02620359709278175]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     FractionBox["1", "2"], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{3, 5, 6, 7, 1, 4, 2}, {
          Null, {{1, 2}, {1, 3}, {1, 4}, {5, 6}, {7, 1}, {5, 7}, {5, 7}}, {1, 
           1, 1, 1, 1, 1, 2}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[3, 5, 1] -> Dashing[{Small, Small}],
              UndirectedEdge[3, 6, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 2, 1] -> Thickness[Large], 
             UndirectedEdge[1, 2, 2] -> Thickness[Large], 
             UndirectedEdge[1, 4, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQB2IQ/YR77o/Pa97Zd8TumG2h88aeAQoWfC2VcgXyF6QY
81tMfwoXfzFpR33K7Kf2PivdHAR0/9gfOscRVH+G0+HHdkfND1pv7Hfa60vN
Kxdw+FEpohAD1H/hzKustTqMDgqPixrXaL+x//TxikPAYw6HLcHeqROfvLLX
4D91/c5yDocz++IO7pz+yv71BMbpfdkcDju+fdmVHvbK3iZV37hTj8Oh+NGt
fwcVXtk38Zad/fCB3WHmgd6AF99e2t9PYLr3chO7Q/2ynPLPN17a9x8tlptZ
wu7gu5XH4Ouxl/YWq2RLlM3YHVi37lD8ceCl/dI7LhuZDjM7uB8zqnA++NI+
LzBMvLeF2SE4bo6e9/GX9owbvnTYuDE7nFx+SDzk5kv7IM+w16YczA7N4fxt
wd9f2n/gf/V97ikmh3X2K7eZK76yZ9WbqTazl8lhStaP28+B7j2Zpj/DO5DJ
oXlKqI7LjFf2xjzfGW6KMjnIB9/5ovr0lX1C/5/dwUD//3W/sbWs8K39KZMj
Kg+B/p/BFl8Xse+tfX9u1LTJQP93GOw5t+X/W/sl3ZxH+4D+z43m/pJi+s7e
KWjuxW9A/89wXqriGf/OfvLrf8YfgP4P+vxxkkftO3tVr7lL5wP9f8JGoiaw
/539u33ruLWA/r9ypdEocuo7++iPVz04gf4Xf/a7YwmQz3Ktft5koP8vPF1e
tRyofqvVx3tOQP/P++JuvBJonlBf7XtroP+bbqlFbQHaF2F2pHMx0P8rd9xc
fQvonpVcn1TnAf2ftGT/exOGd/bZPZpP/YH+D7gT+vIR0D8LV8rV3AH6P909
05W76K09AAxOJc8=
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.037746485179429884`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 3}, 0.037746485179429884`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 4}, 0.037746485179429884`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.037746485179429884`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.037746485179429884`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {2.6858189128274934`, 0.7030131533551602}, 7}], 
                0.037746485179429884`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {2.6858484495614428`, 1.0575595980802655`}, 7}], 
                0.037746485179429884`]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.037746485179429884], 
             DiskBox[2, 0.037746485179429884], 
             DiskBox[3, 0.037746485179429884], 
             DiskBox[4, 0.037746485179429884], 
             DiskBox[5, 0.037746485179429884], 
             DiskBox[6, 0.037746485179429884], 
             DiskBox[7, 0.037746485179429884]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918021407196436*^9, {3.970875116901781*^9, 3.9708751311625767`*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"3b0d593f-f536-9841-b431-3a1763ab5c89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]ArrayF", "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", 
     RowBox[{"1", ";;", "5"}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "five", " ", "terms", " ", "in", " ", "the", " ", "four", " ",
     "loop", " ", "yukawa", " ", "beta", " ", "function"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180214116522884`*^9, 3.9180214178213134`*^9}, {
  3.9180215092602377`*^9, 3.9180215209186697`*^9}, {3.97087515887022*^9, 
  3.9708751664854584`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e670f9c0-32b6-0c4e-9fa8-7a9755b7c221"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["9", "2"], ",", "1"}], "]"}], ",", 
     FractionBox["2", "3"], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 9, 2, 8, 3, 4, 5, 6, 7, 10, 11}, {
          Null, {{1, 2}, {3, 4}, {5, 4}, {6, 4}, {7, 8}, {9, 4}, {3, 10}, {1, 
           7}, {1, 6}, {6, 9}, {5, 11}, {7, 9}, {3, 8}, {5, 8}}, {1, 1, 1, 1, 
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[3, 11, 1] -> Thickness[Large], 
             UndirectedEdge[1, 5, 1] -> Thickness[Large], 
             UndirectedEdge[1, 9, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 7, 1] -> Thickness[Large], 
             UndirectedEdge[1, 4, 1] -> Thickness[Large], 
             UndirectedEdge[7, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 6, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 10, 1] -> Thickness[Large], 
             UndirectedEdge[4, 7, 1] -> Thickness[Large], 
             UndirectedEdge[4, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 8, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{1.0126812767631457`, 1.352463159431803}, {0., 
           1.2369289465030118`}, {3.878060284879224, 0.7536412066373579}, {
           3.066853402015136, 1.7069090675013427`}, {3.97220476465601, 
           2.0174741675846093`}, {1.834490431472094, 1.8470493806484924`}, {
           2.0908896266291777`, 1.1713719157362448`}, {3.287600700541006, 
           1.1723049313778748`}, {2.3474183003899647`, 1.952317432647508}, {
           4.593037069498752, 0.}, {4.796964192252142, 2.648718482161045}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 6}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.04187414868663995]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 8}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 10}, 0.04187414868663995]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.04187414868663995]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 6}, 0.04187414868663995]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 11}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.04187414868663995]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.04187414868663995]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 9}, 0.04187414868663995]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04187414868663995], DiskBox[2, 0.04187414868663995],
              DiskBox[3, 0.04187414868663995], 
             DiskBox[4, 0.04187414868663995], DiskBox[5, 0.04187414868663995],
              DiskBox[6, 0.04187414868663995], 
             DiskBox[7, 0.04187414868663995], DiskBox[8, 0.04187414868663995],
              DiskBox[9, 0.04187414868663995], 
             DiskBox[10, 0.04187414868663995], 
             DiskBox[11, 0.04187414868663995]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["9", "2"], ",", "2"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"18", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 9, 2, 7, 3, 8, 4, 5, 6, 10, 11}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 6}, {8, 6}, {9, 6}, {3, 10}, {3, 
           8}, {8, 9}, {5, 4}, {7, 4}, {9, 11}, {1, 5}, {1, 7}}, {1, 1, 1, 1, 
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[6, 11, 1] -> Thickness[Large], 
             UndirectedEdge[2, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 9, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 4, 1] -> Thickness[Large], 
             UndirectedEdge[2, 5, 1] -> Thickness[Large], 
             UndirectedEdge[5, 6, 1] -> Thickness[Large], 
             UndirectedEdge[3, 7, 1] -> Thickness[Large], 
             UndirectedEdge[2, 10, 1] -> Thickness[Large], 
             UndirectedEdge[4, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 7, 1] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 3, 1] -> Thickness[Large], 
             UndirectedEdge[6, 8, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{3.5390267588458757`, 1.9479923382323694`}, {
           4.534244664441724, 2.0413432491284222`}, {0.9289336527850436, 
           0.831583699703879}, {1.9703890655742513`, 1.2025288964859353`}, {
           2.5506401904815634`, 2.061451864783198}, {1.6484715295572034`, 
           2.238260025919585}, {2.611185264485469, 1.6369815047021508`}, {
           0.810819550381134, 1.8749680774464554`}, {0.6750505274288705, 
           2.7730788349594455`}, {0.35645020205878675`, 0.}, {0., 
           3.5174209380749435`}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 5}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.04031626827404787]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 8}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 10}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.04031626827404787]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.04031626827404787]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{6, 7}, 0.04031626827404787]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{6, 8}, 0.04031626827404787]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 9}, 0.04031626827404787]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{9, 11}, 0.04031626827404787]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04031626827404787], DiskBox[2, 0.04031626827404787],
              DiskBox[3, 0.04031626827404787], 
             DiskBox[4, 0.04031626827404787], DiskBox[5, 0.04031626827404787],
              DiskBox[6, 0.04031626827404787], 
             DiskBox[7, 0.04031626827404787], DiskBox[8, 0.04031626827404787],
              DiskBox[9, 0.04031626827404787], 
             DiskBox[10, 0.04031626827404787], 
             DiskBox[11, 0.04031626827404787]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["9", "2"], ",", "3"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"18", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{8, 11, 1, 7, 2, 3, 4, 5, 6, 9, 10}, {
          Null, {{1, 2}, {3, 4}, {5, 1}, {6, 1}, {7, 8}, {9, 1}, {3, 10}, {3, 
           7}, {5, 4}, {6, 4}, {9, 11}, {7, 9}, {5, 8}, {6, 8}}, {1, 1, 1, 1, 
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[4, 6, 1] -> Thickness[Large], 
             UndirectedEdge[2, 7, 1] -> Thickness[Large], 
             UndirectedEdge[1, 9, 1] -> Thickness[Large], 
             UndirectedEdge[3, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 4, 1] -> Thickness[Large], 
             UndirectedEdge[8, 11, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 5, 1] -> Thickness[Large], 
             UndirectedEdge[3, 7, 1] -> Thickness[Large], 
             UndirectedEdge[6, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 5, 1] -> Thickness[Large], 
             UndirectedEdge[6, 10, 1] -> Thickness[Large], 
             UndirectedEdge[2, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{0.9874260047313863, 2.031579433437696}, {0., 
           2.4110569425901502`}, {3.471678815417188, 1.524547298430604}, {
           2.7655543245668825`, 2.361246426237665}, {1.8991540483471356`, 
           2.6344043040002267`}, {1.8014042547399443`, 2.2232075093043813`}, {
           2.43536072285895, 1.0445519896919464`}, {2.211545014476224, 
           1.824486079743107}, {1.2625901707535323`, 0.8667998024228516}, {
           4.486614876018014, 1.3524827199118596`}, {0.6964374481075122, 
           0.}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04002901234592464]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 5}, 0.04002901234592464]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 6}, 0.04002901234592464]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 9}, 0.04002901234592464]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 7}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 10}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 6}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 8}, 0.04002901234592464]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 9}, 0.04002901234592464]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{9, 11}, 0.04002901234592464]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04002901234592464], DiskBox[2, 0.04002901234592464],
              DiskBox[3, 0.04002901234592464], 
             DiskBox[4, 0.04002901234592464], DiskBox[5, 0.04002901234592464],
              DiskBox[6, 0.04002901234592464], 
             DiskBox[7, 0.04002901234592464], DiskBox[8, 0.04002901234592464],
              DiskBox[9, 0.04002901234592464], 
             DiskBox[10, 0.04002901234592464], 
             DiskBox[11, 0.04002901234592464]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["9", "2"], ",", "4"}], "]"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{8, 11, 1, 7, 2, 3, 4, 5, 6, 10, 9}, {
          Null, {{1, 2}, {3, 4}, {5, 1}, {6, 1}, {7, 8}, {9, 1}, {4, 10}, {3, 
           7}, {3, 6}, {6, 9}, {5, 4}, {8, 11}, {7, 9}, {5, 8}}, {1, 1, 1, 1, 
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[7, 10, 1] -> Thickness[Large], 
             UndirectedEdge[4, 6, 1] -> Thickness[Large], 
             UndirectedEdge[2, 7, 1] -> Thickness[Large], 
             UndirectedEdge[3, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 4, 1] -> Thickness[Large], 
             UndirectedEdge[8, 11, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 5, 1] -> Thickness[Large], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 9, 1] -> Thickness[Large], 
             UndirectedEdge[1, 3, 1] -> Thickness[Large], 
             UndirectedEdge[6, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{1.0922992828306572`, 1.786950705861441}, {0., 
           1.784590277804504}, {2.3414555090987106`, 1.2293082178557495`}, {
           3.1189591175976163`, 0.7928712347143829}, {2.515813362647524, 
           1.7889383537542254`}, {1.457929273977146, 1.3396362597665128`}, {
           2.3377425483789307`, 2.3492658171749436`}, {3.113312101623362, 
           2.7888621395746402`}, {1.4547065273792046`, 2.236803674263711}, {
           3.7933646767139164`, 0.}, {3.783010379195872, 
           3.5851510241947766`}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.03567093655445963]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 5}, 0.03567093655445963]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 6}, 0.03567093655445963]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 9}, 0.03567093655445963]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 6}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 7}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 10}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.03567093655445963]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 9}, 0.03567093655445963]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 11}, 0.03567093655445963]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.03567093655445963], DiskBox[2, 0.03567093655445963],
              DiskBox[3, 0.03567093655445963], 
             DiskBox[4, 0.03567093655445963], DiskBox[5, 0.03567093655445963],
              DiskBox[6, 0.03567093655445963], 
             DiskBox[7, 0.03567093655445963], DiskBox[8, 0.03567093655445963],
              DiskBox[9, 0.03567093655445963], 
             DiskBox[10, 0.03567093655445963], 
             DiskBox[11, 0.03567093655445963]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["9", "2"], ",", "5"}], "]"}], ",", 
     RowBox[{"-", 
      FractionBox["73", "96"]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 9, 2, 8, 3, 4, 5, 6, 7, 10, 11}, {
          Null, {{1, 2}, {3, 4}, {5, 4}, {6, 4}, {7, 8}, {9, 4}, {1, 10}, {7, 
           9}, {6, 9}, {3, 6}, {5, 11}, {3, 7}, {1, 8}, {5, 8}}, {1, 1, 1, 1, 
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> Thickness[Large], 
             UndirectedEdge[3, 11, 1] -> Thickness[Large], 
             UndirectedEdge[1, 9, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[5, 7, 1] -> Thickness[Large], 
             UndirectedEdge[1, 6, 1] -> Thickness[Large], 
             UndirectedEdge[2, 5, 1] -> Thickness[Large], 
             UndirectedEdge[7, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 6, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 7, 1] -> Thickness[Large], 
             UndirectedEdge[2, 4, 1] -> Thickness[Large], 
             UndirectedEdge[2, 8, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{0.8852549234431443, 1.9172095360098425`}, {
           0.10418653814171733`, 2.5058349843393364`}, {4.223108478324772, 
           2.1453139772837897`}, {4.230316577022911, 1.6179962233458949`}, {
           3.211990102153147, 1.0141611919804898`}, {4.923216268867834, 
           2.1436627252097407`}, {3.346460017767692, 2.338052370254369}, {
           2.2730356250889816`, 1.7746747453760408`}, {4.303847008618085, 
           2.570182333180954}, {0., 1.5004060451349037`}, {
           3.2517171690488853`, 0.}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 8}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 10}, 0.042607164566768635`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 6}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 7}, 0.042607164566768635`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.042607164566768635`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 6}, 0.042607164566768635`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 11}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.042607164566768635`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.042607164566768635`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 9}, 0.042607164566768635`]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.042607164566768635], 
             DiskBox[2, 0.042607164566768635], 
             DiskBox[3, 0.042607164566768635], 
             DiskBox[4, 0.042607164566768635], 
             DiskBox[5, 0.042607164566768635], 
             DiskBox[6, 0.042607164566768635], 
             DiskBox[7, 0.042607164566768635], 
             DiskBox[8, 0.042607164566768635], 
             DiskBox[9, 0.042607164566768635], 
             DiskBox[10, 0.042607164566768635], 
             DiskBox[11, 0.042607164566768635]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9180214183559074`*^9, 3.9180215097001057`*^9, 
  3.9708751673781834`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"1bdc1990-a18d-9a48-87dc-5b0f6054e153"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SArray", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Diagrams", " ", "contributing", " ", "to", " ", 
    SubscriptBox["S", "im"], 
    SubscriptBox["y", "mab"], " ", "at", " ", "three", " ", "loops"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180214234689603`*^9, 3.9180214247242513`*^9}, {
  3.918021524282988*^9, 3.9180215462638674`*^9}, {3.9180216732658215`*^9, 
  3.918021680811813*^9}, {3.9708754648152714`*^9, 3.970875477829159*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"6d9e52f5-26a8-644f-a8a2-8a69552de79a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{6, 9, 1, 2, 3, 4, 5, 7, 8}, {
          Null, {{1, 2}, {3, 1}, {4, 1}, {5, 6}, {7, 1}, {5, 8}, {6, 7}, {3, 
           4}, {5, 9}, {4, 7}, {3, 6}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
          EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 6, 1] -> Dashing[{Small, Small}],
              UndirectedEdge[2, 6, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 4, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 7, 1] -> Thickness[Large], 
             UndirectedEdge[2, 5, 1] -> Thickness[Large], 
             UndirectedEdge[5, 6, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 2, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Thickness[Large], 
             UndirectedEdge[6, 9, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[1, 4, 1] -> Thickness[Large], 
             UndirectedEdge[3, 8, 1] -> Thickness[Large]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{4.211797253240647, 0.5917689353758337}, {
           5.240860026876454, 0.8346884572674185}, {3.2321175862590703`, 
           0.13834149872055512`}, {3.885103634319111, 
           0.056039935746703406`}, {0.8391889376869204, 0.5363114753070235}, {
           2.2044491378004265`, 0.4824534772935003}, {3.308084043138466, 
           0.7121398107151897}, {0.04448115572808309, 1.1359791409721325`}, {
           0., 0.}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.044408173801925244`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 3}, 0.044408173801925244`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 4}, 0.044408173801925244`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.044408173801925244`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.044408173801925244`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 6}, 0.044408173801925244`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.044408173801925244`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.044408173801925244`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.044408173801925244`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 9}, 0.044408173801925244`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 7}, 0.044408173801925244`]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.044408173801925244], 
             DiskBox[2, 0.044408173801925244], 
             DiskBox[3, 0.044408173801925244], 
             DiskBox[4, 0.044408173801925244], 
             DiskBox[5, 0.044408173801925244], 
             DiskBox[6, 0.044408173801925244], 
             DiskBox[7, 0.044408173801925244], 
             DiskBox[8, 0.044408173801925244], 
             DiskBox[9, 0.044408173801925244]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 8, 2, 3, 4, 5, 6, 7, 9, 10}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {8, 9}, {1, 4}, {4, 7}, {3, 
           5}, {5, 6}, {8, 10}, {1, 6}, {3, 7}}, {1, 1, 1, 1, 1, 1, 1, 1, 2, 
           1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[7, 10, 1] -> Thickness[Large], 
             UndirectedEdge[1, 5, 1] -> Thickness[Large], 
             UndirectedEdge[2, 6, 1] -> Thickness[Large], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[1, 3, 1] -> Thickness[Large], 
             UndirectedEdge[1, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[7, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 2] -> Thickness[Large], 
             UndirectedEdge[2, 4, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdxWlIkwEAh/F5u1Qyrww8Es/UloiBRfrfKu/yBsWTzKNQcqCQmYjXPAsU
F5qQUXnkQc4RM80PipomVptHmeU9N6elbRPfXW9WX3vgx+OQlhudoU2hUNz/
+ndm+fCNcRcJTh8xj0eq1kH5L45IRZyp0qK39TCLl78dwmsnV+rCOILb86TP
s81i/HYMPM4eO0DFvuuA1QyJ5gmWxcLqOsYLQqw73x9iiFc5N5VtSKckiAqM
X+yhsmliwD/pBL2+2/GI5buLUR3X2Z9PLej53k5xypEDGMT2aspCLOiUOGWQ
+7QA7QdrAc7v5HCldoZ0tmpQsJ9h5Fchx8ibr6Q6RgNvmna4wF8ObqyPusFY
A61FfTejQxnsPV1rG6fUqC7V5Vh2y8C3GfrhVq0Gnxa8apsow0w9L7AgTI2S
8ot3o6ky5NSYVbWbqfFgi7O1+VoKrlV39OyyCvGkB7tDLoGX2Nbc2FSB73bX
TokDJLBsm+TErRJ4u2Pt0tu4jSQd/uEKl8AdJZORuixG2U3RheFaAqk028Qc
RzFUepV+BlkEXuVt1zEyRWhwEjovBBEwoDLnwzu20HsvO9v3LIEdcnZJTygE
r23mE/0kgYUq+977DDkax9qOiopJBGpHnYtbk6F1Ty+ddYuEbIY9l1wiw+CV
h13b10m05KqypxxkiEjbbeDRSJjX8hUfx6WY1K17pGVEIqehqPLlbSn20p8t
rmxokERsGNeZSuEz3mWXydPAzjAvomfwF6xLY4b7WRoUXeZknSfFaImaLNod
UIKt/+RqfKwYyyspwdblSsj7SvNHOSIUfxmqDghVouIYdU5gJkJh2MAG20SJ
xmTdTVHhFjwvhQa4f1DAu9+kKUEixGNzv3mPGgXaaYE25SlC1PY1CUYZCoQ6
RXZylzbhlDrNsiII/AGpUVVz
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 4}, 0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 6}, 0.04393398181303622]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 5}, 0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 7}, 0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.04393398181303622]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {1.000201578292625, 1.5217284402412352`}, 6}], 
                0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {0.8561203285096598, 1.7648295301149577`}, 6}], 
                0.04393398181303622]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 9}, 0.04393398181303622]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 10}, 0.04393398181303622]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04393398181303622], DiskBox[2, 0.04393398181303622],
              DiskBox[3, 0.04393398181303622], 
             DiskBox[4, 0.04393398181303622], DiskBox[5, 0.04393398181303622],
              DiskBox[6, 0.04393398181303622], 
             DiskBox[7, 0.04393398181303622], DiskBox[8, 0.04393398181303622],
              DiskBox[9, 0.04393398181303622], 
             DiskBox[10, 0.04393398181303622]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.918021425321233*^9, 3.9180215468922396`*^9, 
  3.9708754793087425`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"55d5b811-d5cc-f94f-9302-749e9c972885"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SArray", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", 
     RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "four", " ", "diagrams", " ", "contributing", " ", "to", " ", 
    SubscriptBox["S", "im"], 
    SubscriptBox["y", "mab"], " ", "at", " ", "four", " ", "loops"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180215490434427`*^9, 3.918021567555406*^9}, {
  3.9180216881818104`*^9, 3.9180216954032063`*^9}, {3.9708754847642803`*^9, 
  3.970875490918892*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ddeb33e1-8240-f749-9d51-ce73b0c25cdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {3, 11}, {4, 9}, {4,
            5}, {1, 6}, {7, 8}, {3, 12}, {6, 9}, {8, 10}, {5, 10}, {1, 7}}, {
           1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[1, 5, 1] -> 
             Thickness[Large], UndirectedEdge[3, 8, 1] -> Thickness[Large], 
             UndirectedEdge[4, 9, 1] -> Thickness[Large], 
             UndirectedEdge[1, 6, 1] -> Thickness[Large], 
             UndirectedEdge[2, 11, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 2] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 12, 1] -> Thickness[Large], 
             UndirectedEdge[7, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 4, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1j31MzHEcx3+LVuqKfO9LJQvpUk7IujyMz6dkbZFJlIqmB1Zr1cyZrIe1
XGTIuWWj1CKduOKUtSOdkumSzXnKNS7VoZ1CT3537n4nbLy3117/vt6LU3J2
HrBjGEb4h7/OP+ni84zlY01v+8DsygEQGxxaBEJ3ZP5t1DOw9pvOCGPdeUe9
do3A41GqMLxlUCme6lvb/hXECbnVrT8dsVR/Ib1j9SQk5ZeUlwvm4BxJom4F
9xHUNIIn+UVRe3DNfRfND+Bu2YuqlhDU1C7zLy2wgTGg/on97lk4JnG2eR43
wtQ231FdtisyWp863VUz/O8YeOlcdzBjChgh51fV0gCITYWVvW/gRUn+bUs1
xXvHpWSzkIUe7dkwywmKytuuPSMRLEQI+p1jcyhK+t1M/ukszHj02slrD0Wn
h0eKvpxhYV0qOx0fSvGUvPLa/BYWLuvb0xYupyh+tc3ukoEFD5Uy9TClONHq
Xx9DTXBddkSbzlCMe1+1NGCrCc5kJPLl7wiqpqZ3lO23QEEXpEV0ETQrlJ37
KyxQ26aR1zQTfPRq7xhPZwH+0PnCthqCh4cXx2R7WCFQleF5o4zgxXueoqQk
KzxtaArMLiA48SVS0yy3QloZ7/u8LIJfpd3B4RNW6AyNdGzcR1D5wKtjCDkw
FdutF3dSNEbBkuaZJogTYYzTXYoNx2SN0TEmGJ9fQZprKdZ7uy0YqjbBWZ7B
L1dGkYkObQwZ/vNn6H5nahFFX5/1Uj+hGdwdJJVFWRR7RdMTpVlm2Gjj9ffF
U6xJUngHK8ywMnF8Rd4WioN0r8zhkxn4QW8PqRbxMTxQrc60WOEK73J/ozMf
67cHbQhbxYH38Gn9DJagIGT2IJfMQXFybFjXB4Jz09o3FZ7jQGWXG2LfTVC6
9XOKQsWBuDpb1HOHIBVGjmbqORibVE8LKgiOJES537RxYNyklQmKCQ6c6Hm+
08MGvwEcIkiI
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 6}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.04869887016033296]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 11}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 12}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.04869887016033296]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 10}, 0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.04869887016033296]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 7, {5.061948143777873, 1.4847106680007591`}, 8}], 
                0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 7, {5.22040529167714, 1.7197779795776367`}, 8}], 
                0.04869887016033296]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 10}, 0.04869887016033296]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.04869887016033296]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04869887016033296], DiskBox[2, 0.04869887016033296],
              DiskBox[3, 0.04869887016033296], 
             DiskBox[4, 0.04869887016033296], DiskBox[5, 0.04869887016033296],
              DiskBox[6, 0.04869887016033296], 
             DiskBox[7, 0.04869887016033296], DiskBox[8, 0.04869887016033296],
              DiskBox[9, 0.04869887016033296], 
             DiskBox[10, 0.04869887016033296], 
             DiskBox[11, 0.04869887016033296], 
             DiskBox[12, 0.04869887016033296]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "2"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {3, 11}, {4, 9}, {4,
            5}, {6, 7}, {1, 8}, {3, 12}, {6, 9}, {8, 10}, {5, 10}, {1, 7}}, {
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[3, 8, 1] -> 
             Thickness[Large], UndirectedEdge[4, 9, 1] -> Thickness[Large], 
             UndirectedEdge[1, 6, 1] -> Thickness[Large], 
             UndirectedEdge[1, 7, 1] -> Thickness[Large], 
             UndirectedEdge[2, 11, 1] -> Thickness[Large], 
             UndirectedEdge[5, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 12, 1] -> Thickness[Large], 
             UndirectedEdge[7, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 4, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{0.9601065017199413, 0.4817808969029187}, {0., 
           0.48194400119754555`}, {6.229130246680025, 0.481735848127113}, {
           4.903072476167981, 0.48186771396103456`}, {3.8424241200399245`, 
           0.7080190547909098}, {3.007935548550441, 0.15142510125490727`}, {
           1.8625394309280021`, 0.17930033799980283`}, {1.862513845992527, 
           0.7842048560769168}, {3.843619921073627, 0.25551991007304675`}, {
           3.0086652791217303`, 0.8119937270393578}, {7.026577472573759, 
           0.963768069477636}, {7.027093417151525, 0.}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 8}, 0.053507937184042675`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 11}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 12}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.053507937184042675`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 10}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 7}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.053507937184042675`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.053507937184042675`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 10}, 0.053507937184042675`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.053507937184042675`]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.053507937184042675], 
             DiskBox[2, 0.053507937184042675], 
             DiskBox[3, 0.053507937184042675], 
             DiskBox[4, 0.053507937184042675], 
             DiskBox[5, 0.053507937184042675], 
             DiskBox[6, 0.053507937184042675], 
             DiskBox[7, 0.053507937184042675], 
             DiskBox[8, 0.053507937184042675], 
             DiskBox[9, 0.053507937184042675], 
             DiskBox[10, 0.053507937184042675], 
             DiskBox[11, 0.053507937184042675], 
             DiskBox[12, 0.053507937184042675]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "3"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {3, 11}, {4, 9}, {4,
            7}, {1, 6}, {5, 8}, {3, 12}, {6, 9}, {8, 10}, {7, 10}, {1, 5}}, {
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[1, 5, 1] -> 
             Thickness[Large], UndirectedEdge[3, 8, 1] -> Thickness[Large], 
             UndirectedEdge[1, 4, 1] -> Thickness[Large], 
             UndirectedEdge[2, 11, 1] -> Thickness[Large], 
             UndirectedEdge[6, 9, 1] -> Thickness[Large], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[4, 7, 1] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 12, 1] -> Thickness[Large], 
             UndirectedEdge[7, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{0.949032629706291, 0.4424802079608394}, {0., 
           0.20799965283929467`}, {5.837678774875413, 0.5805711376110576}, {
           4.488510413679504, 0.7535089781157165}, {1.6390135083099073`, 
           1.0274882728132066`}, {1.991212420875578, 0.38901900162631975`}, {
           3.693646093900699, 1.4319109761436914`}, {2.6014220991063874`, 
           1.5309760044315386`}, {3.2572380856374066`, 
           0.49585091582577157`}, {3.161477743761913, 1.2492498107844208`}, {
           6.585928265125987, 0.}, {6.708322255403771, 0.958290203864216}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 5}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 6}, 0.052000763464501124`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 11}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 12}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.052000763464501124`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.052000763464501124`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 10}, 0.052000763464501124`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 10}, 0.052000763464501124`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.052000763464501124`]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.052000763464501124], 
             DiskBox[2, 0.052000763464501124], 
             DiskBox[3, 0.052000763464501124], 
             DiskBox[4, 0.052000763464501124], 
             DiskBox[5, 0.052000763464501124], 
             DiskBox[6, 0.052000763464501124], 
             DiskBox[7, 0.052000763464501124], 
             DiskBox[8, 0.052000763464501124], 
             DiskBox[9, 0.052000763464501124], 
             DiskBox[10, 0.052000763464501124], 
             DiskBox[11, 0.052000763464501124], 
             DiskBox[12, 0.052000763464501124]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "4"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {3, 11}, {4, 9}, {4,
            7}, {5, 6}, {1, 8}, {3, 12}, {6, 9}, {8, 10}, {7, 10}, {1, 5}}, {
           1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[3, 8, 1] -> 
             Thickness[Large], UndirectedEdge[1, 4, 1] -> Thickness[Large], 
             UndirectedEdge[1, 7, 1] -> Thickness[Large], 
             UndirectedEdge[2, 11, 1] -> Thickness[Large], 
             UndirectedEdge[6, 9, 1] -> Thickness[Large], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 12, 1] -> Thickness[Large], 
             UndirectedEdge[7, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 2] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwB0QIu/SFib1JlAgAAACwAAAACAAAAX8cGSrBVFUDglZ7JWwLTP6pHuL49
BhlAADTeui6xpD8IwD5Vk5vpP4BIOotBRt8/XA3use/wAEAQts3qtX3gPzXD
yBuiQRRAWB2Aa3378j+2y6T0j4kQQFidaeaRvfc//3p6+irZCEAA9GmJipeN
P8TcoWIg5xBAAAAAAAAAAADfr+Em5Q8JQHjguDV8gPA/azv+3HKaDEBAq3JV
mYjWPwAAAAAAAAAAsFx9ja8X7j8ANoqXdziTPwCAKS5gGHE/TIoKEtPRE0CC
mXgGXe/yP7z9Nb2JtRNAOMPZZgTv8j/nnGq3R5kTQEpIvXgc9PI/CsvJux19
E0ALlAU4ov7yP+QmOXccYRNAtrnHaY8O8z/eAYN+VEUTQKDG+5/aI/M/Gh2F
RNYpE0DMDxI/dz7zP3t8cxCyDhNAhyxqhVVe8z/hf8sA3pERQO2Sx+mQRfU/
MReN5CN3EUAWmQT5nWr1P0wGOLPjXBFA8BQ54cOU9T9oBrP3LEMRQEcf5K3p
w/U/upSB6w4qEUAO4bd08/f1PzlNwG2YERFACsUgZsIw9j/ay1b61/kQQDSO
g980bvY/50pkodviEEDahSd/JrD2PwZECW9W6BNA2jTC0ugI9D8SwxYWWtET
QH4sZnLaSvQ/s0Gtopm5E0Cp9cjrTIj0PzL66yQjoRNApdkx3RvB9D+EiLoY
BYgTQGybBaQl9fQ/oIg1XU5uE0DCpbBwSyT1P7p34CsOVBNAnCHlWHFO9T8L
D6IPVDkTQMYnImh+c/U/cRL6/3+8EUArjn/MuVr3P9Fx6MtboRFA56rXEph6
9z8OjeqR3YURQBT07bE0lfc/CGg0mRVqEUD9ACLof6r3P+LDo1QUThFApibk
GW269z8F8gJZ6jERQGhyLNnyxPc/MJE3U6gVEUB69w/rCsr3P58EY/5e+RBA
MCFxS7LJ9z9qBkJI
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 5}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 8}, 0.04977999159299444]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 11}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 12}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.04977999159299444]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {4.550314731672956, 1.1822004186396462`}, 6}], 
                0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {4.64811843548603, 1.4879802072498136`}, 6}], 
                0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.04977999159299444]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 10}, 0.04977999159299444]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 10}, 0.04977999159299444]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.04977999159299444]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04977999159299444], DiskBox[2, 0.04977999159299444],
              DiskBox[3, 0.04977999159299444], 
             DiskBox[4, 0.04977999159299444], DiskBox[5, 0.04977999159299444],
              DiskBox[6, 0.04977999159299444], 
             DiskBox[7, 0.04977999159299444], DiskBox[8, 0.04977999159299444],
              DiskBox[9, 0.04977999159299444], 
             DiskBox[10, 0.04977999159299444], 
             DiskBox[11, 0.04977999159299444], 
             DiskBox[12, 0.04977999159299444]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9180215679723883`*^9, 3.97087549172217*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"b9eb44dc-8cbb-c04b-9b53-5d75f58e6632"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PArray", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Diagrams", " ", "contributing", " ", "to", " ", 
    SubscriptBox["P", "ac"], 
    SubscriptBox["y", "icb"], " ", "at", " ", "three", " ", "loops"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180214234689603`*^9, 3.9180214247242513`*^9}, {
  3.918021524282988*^9, 3.9180215462638674`*^9}, {3.9180216732658215`*^9, 
  3.918021680811813*^9}, {3.9708754648152714`*^9, 3.970875501208647*^9}, {
  3.970875540948042*^9, 3.9708755456483097`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"7c3a913b-7470-9e42-a681-f8ad6703a4ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 8, 2, 3, 4, 5, 6, 7, 9, 10}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {1, 9}, {4, 7}, {4, 5}, {1, 
           3}, {7, 10}, {3, 5}, {6, 8}, {6, 8}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 
           1, 1, 2}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 9, 1] -> Thickness[Large], 
             UndirectedEdge[5, 7, 2] -> Thickness[Large], 
             UndirectedEdge[5, 7, 1] -> Thickness[Large], 
             UndirectedEdge[1, 2, 1] -> Thickness[Large], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[1, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 4, 1] -> Thickness[Large], 
             UndirectedEdge[6, 10, 1] -> Thickness[Large], 
             UndirectedEdge[2, 4, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBsQJO/SFib1JlAgAAACoAAAACAAAAwlnFrRRdEUDAPBBcsCzwP1IjIlp0
SRRAuCUV1gRZ+T+uyd42FmwIQECF2YYf6ew/Vo9XOUNB/z8wxWJZdvrxP+TA
jUjAhAFAoAT5Qim22z9WbwSa3b30PwAAAAAAAAAAOJC4gDEk6T9QhEZfhMr0
P5gemfce1+E/4PXVxSEI3D+2p9TXGKAUQAAgtkVLCeI/AAAAAAAAAAAYjQ0f
wMj9P1jWArjtO/M/wICYVupmkz8V1s5709ryP2ApJvLg5Jg/rjipYOR68j/A
16az/4ufP5WNjzNZHPI/8HcrHCusoz+2FsLuab/xP1hsy0CjIqg/khufmE1k
8T+YomDYwyatP1qiDiM6C/E/DGELSspasT8Z2ZFLZLTwP3Tk4IPlZbQ/xsvD
S73z5z8PNbRJ7U/QPzBKsqzzSuc/r8lQfC0j0T9EESYNcKfmPwUtM/9pBtI/
YEptPZMJ5j+IXn5HHPnSP9O8NLW6ceU/4bwCo7T60z8mrDBcQODkP9dwUo2a
CtU/VazhVHpV5D926A4KLSjWP3zwlMm60eM/H+s5BMNS1z9khgaxj8DzPxwr
cAZ71bI/eChg669+8z/ANRzv0n+3P5CouOdMOfM/PBQO4hz2uz85oDa7j/Dy
PwpypkXaGsA/clkad6Ok8j+4Lq/8Ch7CPwD2PQ+1VfI/vJFFjW8DxD+K2Xc/
8wPyP2pYCpPoycU/vxjvb46v8T+ogUP4aHDHPxJLfpQR6uk/xbzdZKju1j+Q
uITlZTzpP6AdUzNvsdc/HsZj+j6K6D+Q4clKSWPYP9jPHU4G1Oc/WIi8Xc0D
2T8a4oLEJxrnP+OGUGKcktk/54tPahFd5j9liJvKYQ/aPxlRBDQzneU/SpOz
ttN52j+UUJy7/trkP9VtbCCz0do/N2BFQw==
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 3}, 0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 9}, 0.04393490496086838]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 5}, 0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.04393490496086838]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 6, {0.8549074543856328, 0.09750210224221949}, 8}], 
                0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 6, {0.998956343012231, 0.3404942310698181}, 8}], 
                0.04393490496086838]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.04393490496086838]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 10}, 0.04393490496086838]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04393490496086838], DiskBox[2, 0.04393490496086838],
              DiskBox[3, 0.04393490496086838], 
             DiskBox[4, 0.04393490496086838], DiskBox[5, 0.04393490496086838],
              DiskBox[6, 0.04393490496086838], 
             DiskBox[7, 0.04393490496086838], DiskBox[8, 0.04393490496086838],
              DiskBox[9, 0.04393490496086838], 
             DiskBox[10, 0.04393490496086838]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"3", ",", "2"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 8, 2, 3, 4, 5, 6, 7, 10, 9}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {3, 9}, {4, 7}, {4, 5}, {1, 
           10}, {1, 7}, {3, 6}, {6, 8}, {5, 8}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 
           1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 9, 1] -> Thickness[Large], 
             UndirectedEdge[5, 7, 1] -> Thickness[Large], 
             UndirectedEdge[1, 6, 1] -> Thickness[Large], 
             UndirectedEdge[2, 5, 1] -> Thickness[Large], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[2, 10, 1] -> Thickness[Large], 
             UndirectedEdge[4, 7, 1] -> Thickness[Large], 
             UndirectedEdge[1, 8, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 4, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{4.603390019308194, 0.8749745458332789}, {
           5.3513429397307375`, 1.493898248387402}, {0.9181953080949115, 
           1.0899818264437489`}, {2.045811218823183, 0.8822485685656272}, {
           1.8131526948581203`, 0.}, {1.3431201707911697`, 
           0.3253657339155005}, {3.2545966446634447`, 0.718945386717694}, {
           2.3912839610136167`, 0.18317259345804437`}, {0., 
           1.5121609073575577`}, {5.4738805839725515`, 0.4404191608874495}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 10}, 0.0456914333934154]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 6}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 9}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 5}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.0456914333934154]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.0456914333934154]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 8}, 0.0456914333934154]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.0456914333934154]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.0456914333934154], DiskBox[2, 0.0456914333934154], 
             DiskBox[3, 0.0456914333934154], DiskBox[4, 0.0456914333934154], 
             DiskBox[5, 0.0456914333934154], DiskBox[6, 0.0456914333934154], 
             DiskBox[7, 0.0456914333934154], DiskBox[8, 0.0456914333934154], 
             DiskBox[9, 0.0456914333934154], 
             DiskBox[10, 0.0456914333934154]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{6, 10, 1, 2, 3, 7, 4, 5, 9, 8}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {1, 9}, {4, 7}, {3, 4}, {3, 
           5}, {7, 10}, {1, 6}, {5, 8}, {8, 6}}, {1, 1, 1, 1, 1, 1, 2, 1, 1, 
           1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[5, 7, 1] -> Thickness[Large], 
             UndirectedEdge[1, 2, 2] -> Thickness[Large], 
             UndirectedEdge[6, 9, 1] -> Thickness[Large], 
             UndirectedEdge[1, 2, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[3, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 8, 1] -> Thickness[Large], 
             UndirectedEdge[1, 3, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Thickness[Large], 
             UndirectedEdge[3, 5, 1] -> Thickness[Large], 
             UndirectedEdge[6, 10, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 4, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBsQJO/SFib1JlAgAAACoAAAACAAAAELthotod6j/YYj45DDbrPwAAAAAA
AAAAJG041j/C9D96x31UZeYOQFDO81Uov/0/ixpLZplnEkBgjq/DpMD2P6CM
IaFpvAdAZMASaqTU9j9SsWmBF9MAQNhunUeOmu4//nxnBy17EUDoIANEavTh
PzwLgR5wnQlAsIo1CzqS5z/g1vCTY9i1P1AR+j/atNE/tch5ccufFEAAAAAA
AAAAAB9vvihDpw9AWGgXMuVx/T8i4K3xydcPQGw0WQoEXP0/SWrS290DEEAT
ai3XfkH9P5xIyAt+GxBA919WTGUi/T9XlbOLtzIQQKK0tdPJ/vw/+ANcm3xJ
EEAiTmWCwdb8P+oyer+/XxBACtQ7DGSq/D+0G7PJc3UQQOoHxLXLefw/0mQe
SAOkEUBY7tsUl635P7lA0V4buRFAxDHHo+B4+T8OQ7MEi80RQFBv5E0rQPk/
2Kc0IEbhEUCYfKWmmAP5Pwq2qgJB9BFAQ+Y9i0zD+D9pdzpvcAYSQDHrZg1t
f/g/sQ2AockXEkBvOdVcIjj4P3a07lNCKBJAaMVtr5bt9z+mkzZ5E2UPQEmX
NWo2kvw/L+ET3gSGD0BCI868qkf8P78Nn0K3qA9AgXE8DGAA/D9/kL4bFs0P
QG52ZY6AvPs/4qyq4AvzD0AY4P1yNHz7Pzu71gtBDRBAYu2+y6E/+z+Qvbix
sCEQQO4q3HXsBvs/d5lryMg2EEBabscENtL6P5bi1kZYZRFAxlTfYwEG+D9f
yw9RDHsRQKaIZw1p1fc/UvotdU+REUCODj6XC6n3P/Jo1oQUqBFAEKjtRQOB
9z+utcEETr8RQLv8TM1nXfc/AZS3NO7WEUCd8nVCTj73PzkOsxfn7hFARShK
D8kj9z+6xip8KgcSQFj0i+fnDfc/QfEtzA==
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 6}, 0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 9}, 0.04393324414369393]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 3, {4.303717701809128, 1.7620686939753547`}, 4}], 
                0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 3, {4.159951367883906, 1.5191327641439847`}, 4}], 
                0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 5}, 0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.04393324414369393]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 8}, 0.04393324414369393]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.04393324414369393]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{7, 10}, 0.04393324414369393]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04393324414369393], DiskBox[2, 0.04393324414369393],
              DiskBox[3, 0.04393324414369393], 
             DiskBox[4, 0.04393324414369393], DiskBox[5, 0.04393324414369393],
              DiskBox[6, 0.04393324414369393], 
             DiskBox[7, 0.04393324414369393], DiskBox[8, 0.04393324414369393],
              DiskBox[9, 0.04393324414369393], 
             DiskBox[10, 0.04393324414369393]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.918021425321233*^9, 3.9180215468922396`*^9, 
  3.9708754793087425`*^9, 3.97087554975276*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"1caffb0a-f6be-3543-9ed1-def84e95e14c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PArray", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", 
     RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "four", " ", "diagrams", " ", "contributing", " ", "to", " ", 
    SubscriptBox["P", "ac"], 
    SubscriptBox["y", "icb"], " ", "at", " ", "four", " ", "loops"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180215490434427`*^9, 3.918021567555406*^9}, {
  3.9180216881818104`*^9, 3.9180216954032063`*^9}, {3.9708754847642803`*^9, 
  3.970875490918892*^9}, {3.9708755560116577`*^9, 3.970875565299076*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b9440f5e-cffd-d24b-a541-a414bf3f6e6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"4", ",", "1"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {1, 11}, {4, 9}, {3,
            4}, {5, 6}, {3, 8}, {10, 12}, {6, 9}, {8, 10}, {1, 7}, {5, 7}}, {
           1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[4, 6, 1] -> 
             Thickness[Large], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[2, 7, 1] -> 
             Thickness[Large], UndirectedEdge[9, 12, 1] -> Thickness[Large], 
             UndirectedEdge[1, 11, 1] -> Thickness[Large], 
             UndirectedEdge[3, 8, 1] -> Thickness[Large], 
             UndirectedEdge[1, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[7, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 2] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 2] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1UmlQEwcYXVKSQKLsrmDkaANahqrIIZFy5/sYUUzRomBQrE4BUYpEOcSL
Q2mqUMIht3hWCrS2qIw0giAQHdKUS0SKFpxaqFo5pHgEVNhASmfaN/Pm/XjH
r7c4IjZoF4sgiPVz/FcnfBMvpQeNwumty+VN8BqI/6CQ2lZwPhqG7T6DLc33
TbA0JnZTp47A8OeSpXGpNDpTErkXMQ25l0ltb6Mh5kkEizo826FvWdnE9m4+
/r9jeMDJ9eNZAk8YHQo0+ewldGlii58t52NgUL3U2/0NJItv/5j3K4VLVY8V
ESlP4aFj05vREwuw5aylLIz7Ckr9zacWzLsO7HM9V83PTMN0jh9XnCJA94MZ
VtZPXoBhpWd2VgyJitQ+mccNAkN3HtxI5JM4Xdk5PFVJ4Du3zbsyr5OYO3Kv
7XU+gRVvecvofhKXnC567pRCoHejfYGcITHfKNW5OZLARb78C5EmFFaVmSRV
BRBYX5pe/4WQQsux6ouclQROTY5bqx0o7Isa3DNgRqDv1QGjWQMaBWlCJ9GU
Dp4VHfv2e4rG7BybcINmHehWDN0qEdJY/XaeD5mmg3FryrbFnsaiNaK4L0EH
VgLU27rTuIrlIjqqY6Dw5XczytU03o2XihzqGJhk1a6VfUpj1DcWyXWxDOTd
dJD7baXxvapHof52DOjPmVMCGxKdhJW7NNEEikyMMjQiEmc+5EpN1hA47WJn
4Sohsc1z5HDwYgKHh7QLpWEkOvw1+Uo6o4fVvcGd5kdI7CqbUAY16MGuobIg
vpDEmheWw+ojetg8mng3sJrE3lCuusdLD+frlKzyThLXRxm/uUjoQWAWsCer
gcKaRVGBC7sZCIn/qftZG4WOZOsTzSkGplodx0b7KeRV8FamRjDw2t7WN3eU
QnzgoN7izIA4VzmpYSgUXp/dkGjAgOn4yd8U82n0NzueP35/GiL7ZsPvWtO4
92xu8OCVub/Vva/OdKExcOxgQHjmNEgS91tXZbExKO7zQU5lB9DppskWt9jY
+LClI3msAyL3PllXPcFGM7XgcDq/ExQQtXvDMg76BfkdN2N1Ql+A2+XeHRxs
ThjLsO/ugKMuCYRdAQeFbqbUyIG5/pRd9BINB40aynLk2nYYdbssrJrioGb4
tusaSTt4nLcY8+8yRpuZeJWyRAXM47UxYgMe/s4W66TaJvA8eSLjuIiH3Y21
CXxWI9Ttvpqii+ThPIuaAqalHmaCfyAyi+fyO3djkmcd9DxWb57/Mw/dh+35
RlFKWO9yM2SvloeNlp2STQHXoFWyLT/Hho9hpu0e23qqoCw7JKRCxkaluvzr
VWtb4IOKyTz1aTau8HZOWFJ8G0q0zwtsW9kok6bR/txbIJNzhy69ZaO7k+Zv
K68mqIllxbgu5SCVlHT2zLUGcPS3D7sSysF1Dw7cVOy/Afu00SnaLA5izvhK
lNeCs8cpZqSZg++KG/b9+YcSjl0wbEsvNEYiTrzFZ8JbxX6UeZT8xRjTyH33
xgWHVKPl4iE+M+f3d50cuPaVKl9xxGuHEw+Jwoj53JBM1UCJ5MunO3lokzXY
U5KYreJE37kgL+UhXuJStfwc1daN52Xmd3g4uKD/E75Vlsomwqc13YCPKCso
aixPV/0DtBwShQ==
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 11}, 0.04648745910612187]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{3, {4.195386911827837, 1.95944841612967}, 4}],
                 0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 3, {4.031479008994699, 1.7890449168668803`}, 4}], 
                0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 8}, 0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.04648745910612187]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {3.068168492537088, 0.24791349976218163`}, 6}], 
                0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {3.0007743500266804`, -0.04299426999439992}, 6}], 
                0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 7}, 0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.04648745910612187]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 10}, 0.04648745910612187]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.04648745910612187]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{10, 12}, 0.04648745910612187]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04648745910612187], DiskBox[2, 0.04648745910612187],
              DiskBox[3, 0.04648745910612187], 
             DiskBox[4, 0.04648745910612187], DiskBox[5, 0.04648745910612187],
              DiskBox[6, 0.04648745910612187], 
             DiskBox[7, 0.04648745910612187], DiskBox[8, 0.04648745910612187],
              DiskBox[9, 0.04648745910612187], 
             DiskBox[10, 0.04648745910612187], 
             DiskBox[11, 0.04648745910612187], 
             DiskBox[12, 0.04648745910612187]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"4", ",", "2"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 12, 11}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {4, 11}, {4, 9}, {5,
            6}, {7, 8}, {1, 12}, {6, 9}, {8, 10}, {5, 10}, {1, 3}, {3, 7}}, {
           1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[3, 12, 1] -> 
             Thickness[Large], UndirectedEdge[1, 11, 1] -> Thickness[Large], 
             UndirectedEdge[3, 8, 1] -> Thickness[Large], 
             UndirectedEdge[4, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 6, 1] -> Thickness[Large], 
             UndirectedEdge[1, 2, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 2] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[7, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 2] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdjX0w1HkAxnd/P9rNLnn7JuKolFwvNhGivs/RpKQ7KXJFXqLVJbqSO9VR
KCnpKsMm0l1xBqOG6rSKvLRtulzKWyJ6ubzUUGtFu+Tcv/fMPPPMZ+aZ+cwK
ifIOYzgcjudk/9vv2wRrK7b20eNxzHVp1Gfa8dq51cIkjwZWm3k1XORgxpi4
METCQdyoa+S5w6P05aOMpsZRPuSD8t6Jkvf0yzGNY8ljBOttioq9N45Tq8Yb
Kr0vhlgYecI5MFNBzet+mhYlngKV00h00CcuVl6LYUTmOmizETVp3WGRqZyt
42qjh0vyspr21wraoCu+WXVcH8X+5kEuJhxs/mdgMCmAD87/Uim1aKe1Clqf
lXBZqCbA7gevYgVjdMfSzVikIigSLW/KLVfTQ1Iv0XejBPszol2n7lDT7rhD
afuGCU5wJQY9BmrqrqclzP5IkNbY3ruzRkUNHngM1r8n+HZPFbfmRxWVjfnp
sz0EPo6J5uazVdRJKn7p3k1w4au28GtPP1OPlWvc4g8Q+DdmOiccH6Z5CdnS
pr0EV07fsohxHqYuc5eE0h8IrFsHqGpQSRXtU3zqggiMnh7zcM5X0pN9s77e
6UtQORrSH7pNST97O2jarSMIf2xa8NsMJQ3bI0hZQAm8NFsbTZqHqMOcpGZf
W4KOPHnI6Lkh+sFuWZGrnODiSMTRW75jtKanZGR3xaRPsm16JhmjizUTD4Zd
JdB7NAO6T9Q0O1LiK7pCcPvKk3HPVDW1/6VsQfN5gpD6kpyYVWr6zjbFdMuv
kz7Z6oI/VSqa0Gwmq0smaNY+dN/5qop2Gu9dYXKYwOyvnGKbEBUdyPHO3WBC
8CIuIJ5r9IkGbw2OzDAgsAwrlZ+VD1PD01FnGrQJFiyKeTv48zDtXn0tepxP
8O7hlgn3+cPU/dkKxVxNgoELOU31LUpalLPTy4Mh0OBV5xUkKWm15XZEcAga
ItQG+rZKGnDHoTN1whCOoghNx64hWpq+b+86Kx4OOm0c2R3FwKw78naKHw+l
mna2L1IZbKp+dm/OSR4StUov9fzBYItGh0RdycNKu7s4cJeB8sj+RMUQD7JT
DUeTWxjMLyu07rPmwzheHMz0MwjqI5KqID6C/u736FJN/hc+8fWR8NHUErza
cCqL85WNSb+XCLDISX+KopKFs8X1wpa3AlQ7GBfG1LPInyn/kGwuRLJXu+Wq
pyyeH2Fl6X5CDCwzgs8zFtmYt/35GSEarGlofgeLWlfpC6eHQqSHn86y72TB
nLX6Jk1DGzO7XdKY5yxkLY8lN1doY1pgfqpOC4usHLPY3jU81Gkdue3fyUXA
K9lj3QQeylP6peFtXGQvsVsaVsED5UpK7Fu4qFkqL6lV8qCB3jd1k5yk6F+n
tZiPN7a6U6e3c1HuN2+WkZgPT+P1llbdXFhuWi6W5/Khb6uTq+zlQnbD9NRY
Kx/5IuIWq+Ril7tpxdoBATjn7jGbCxlMnGiL7ZorRHSWy5eT5Qwcq916b/gL
Ie2v6gl/wGCX4ue04rNC6HT41b7uYKCxRz/28n0hMuzF/I8KBoIyQ8+DaiE2
BO4vSBSwcE2P9yGLtTE7dGj6qXksirsO5G4M1IafqGnDuBuLfwFc1BU2
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 3}, 0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 12}, 0.04581494212649541]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 7}, 0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 11}, 0.04581494212649541]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {5.482684166887955, 1.4565365378858781`}, 6}], 
                0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {5.262042024988939, 1.538262033765662}, 6}], 
                0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 10}, 0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.04581494212649541]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 7, {3.246359934862001, 2.5149433390915235`}, 8}], 
                0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 7, {3.3193731546704117`, 2.1976636360016695`}, 8}], 
                0.04581494212649541]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{8, 10}, 0.04581494212649541]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.04581494212649541]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04581494212649541], DiskBox[2, 0.04581494212649541],
              DiskBox[3, 0.04581494212649541], 
             DiskBox[4, 0.04581494212649541], DiskBox[5, 0.04581494212649541],
              DiskBox[6, 0.04581494212649541], 
             DiskBox[7, 0.04581494212649541], DiskBox[8, 0.04581494212649541],
              DiskBox[9, 0.04581494212649541], 
             DiskBox[10, 0.04581494212649541], 
             DiskBox[11, 0.04581494212649541], 
             DiskBox[12, 0.04581494212649541]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"4", ",", "3"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 12, 11}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {10, 11}, {4, 9}, {
           4, 8}, {5, 6}, {3, 8}, {1, 12}, {6, 9}, {3, 10}, {1, 7}, {5, 7}}, {
           1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[4, 6, 1] -> 
             Thickness[Large], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[2, 7, 1] -> 
             Thickness[Large], UndirectedEdge[9, 12, 1] -> Thickness[Large], 
             UndirectedEdge[1, 11, 1] -> Thickness[Large], 
             UndirectedEdge[3, 8, 1] -> Thickness[Large], 
             UndirectedEdge[1, 6, 1] -> Thickness[Large], 
             UndirectedEdge[3, 7, 1] -> Thickness[Large], 
             UndirectedEdge[5, 8, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[4, 5, 2] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwB0QIu/SFib1JlAgAAACwAAAACAAAAJrHoNS3yFUBwbDIEV6nyP9w6PUVk
ShlA+GXLOlkH6T8SWW2UbTH+P5iHIM/3Q/o/VwrcvKSrAUAAWQUBOfnyP1+g
/8ItUwxAgGEq79iYzT+dpgvG+G8EQAAAAAAAAAAAOpKJ4Au3EEDwuMilCXDw
PwPONZF23AdA0LFTN7AM9z/OZiMoxfT6P1Ap14GgIeI/kLXVEZdY7j8AyG3r
yObzPwAAAAAAAAAAXEaIcQxQ9j9S/4IRAuUYQOTigwCLZvs/DtFeQG2PC0CQ
Jkv3Ys7FPwAcBIMtXQtAsGuEFi/pwz/Be2NohykLQFxzKToyK8I/lNoMhZn0
CkCogdtxdJXAPwRLoy+DvgpAyO7x8ctRvj8A+k5uZIcKQDhfwVC9zLs/2DTH
411PCkCo3UrtOp25Pzu9/7uQFgpAkBv6DZDEtz/u8mrw4e4GQAAwZwu1FTc/
gxHwzG+1BkAA9yCpXJp2v0QI/bB6ewZAwCz9+3CMhL+grljtJEEGQICqh7Gg
/4q/6SMEDJEGBkAAZizS66KOv5Cfx7vhywVAQJ8e9yp0j7/geqm7OZEFQMDn
QTzico2/zZxbxrtWBUAApYSJQaCIvzCqr8JqbAtA1KvCB90izz8ezGHN7DEL
QACA7hIHcM8/badDzUT3CkB6S5yeG5DPPxQjB32VvApA5CdNrAeDzz9emLKb
AYIKQCjcQvrSSM8/uj4O2KtHCkBMNOr+n+HOP3o1G7y2DQpAOmlz1KtNzj8P
VKCYRNQJQOitpBROjc0/wokLzZWsBkC4Uy3okLbBPyUSRKXIcwZArvKEeDvK
wD/+TLwawjsGQMhjk430ZL8/+PtnWaMEBkA81GLs5d+8P2ls/gONzgVArL+d
+sgGuj88y6cgn5kFQETcAWpN27Y//ioHBvllBUCY60uxU1+zP+91rEi5MwVA
uOt839cprz+VJEPz
           "], {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 7}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 12}, 0.050113112542994706`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 8}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 10}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 8}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.050113112542994706`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {3.08566731801319, -0.04651534377943139}, 6}], 
                0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], 
               ArrowBox[
                BezierCurveBox[{
                 5, {3.0096210260426206`, 0.2777423762311125}, 6}], 
                0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 7}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 9}, 0.050113112542994706`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.050113112542994706`]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.050113112542994706`]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{10, 11}, 0.050113112542994706`]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.050113112542994706], 
             DiskBox[2, 0.050113112542994706], 
             DiskBox[3, 0.050113112542994706], 
             DiskBox[4, 0.050113112542994706], 
             DiskBox[5, 0.050113112542994706], 
             DiskBox[6, 0.050113112542994706], 
             DiskBox[7, 0.050113112542994706], 
             DiskBox[8, 0.050113112542994706], 
             DiskBox[9, 0.050113112542994706], 
             DiskBox[10, 0.050113112542994706], 
             DiskBox[11, 0.050113112542994706], 
             DiskBox[12, 0.050113112542994706]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"4", ",", "4"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 10, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12}, {
          Null, {{1, 2}, {3, 4}, {5, 6}, {7, 8}, {9, 10}, {1, 11}, {4, 7}, {4,
            9}, {3, 5}, {6, 10}, {9, 12}, {6, 7}, {3, 10}, {1, 8}, {5, 8}}, {
           1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {EdgeStyle -> {
             GrayLevel[0], UndirectedEdge[1, 10, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[8, 12, 1] -> 
             Thickness[Large], UndirectedEdge[8, 9, 1] -> 
             Dashing[{Small, Small}], UndirectedEdge[1, 11, 1] -> 
             Thickness[Large], UndirectedEdge[3, 8, 1] -> Thickness[Large], 
             UndirectedEdge[1, 7, 1] -> Thickness[Large], 
             UndirectedEdge[3, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 6, 1] -> Thickness[Large], 
             UndirectedEdge[5, 9, 1] -> Thickness[Large], 
             UndirectedEdge[4, 7, 1] -> Thickness[Large], 
             UndirectedEdge[6, 7, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 9, 1] -> Thickness[Large], 
             UndirectedEdge[2, 3, 1] -> Dashing[{Small, Small}], 
             UndirectedEdge[2, 4, 1] -> Thickness[Large], 
             UndirectedEdge[4, 5, 1] -> Dashing[{Small, Small}]}}]]}, 
        TagBox[
         GraphicsGroupBox[
          GraphicsComplexBox[{{0.8402973419961102, 0.5339552159791463}, {0., 
           0.9572941567238065}, {4.146698377419882, 0.8073538870541714}, {
           4.50255327804275, 0.21198678567599138`}, {3.1260042956447824`, 
           1.052628218398068}, {3.844207368574007, 1.2272569406922589`}, {
           3.3657798912441477`, 0.43087974644870997`}, {2.1836772044048156`, 
           0.6268573322298838}, {5.54866587676767, 0.4199089622739365}, {
           4.840527345254706, 1.0597542529131232`}, {0.06749057744086695, 
           0.}, {6.514408768608367, 0.2343506425461701}}, {
            {GrayLevel[0], Opacity[0.7], CapForm["Round"], 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{1, 2}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 8}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{1, 11}, 0.05106067296383818]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{3, 4}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 5}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{3, 10}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 7}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{4, 9}, 0.05106067296383818]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{5, 6}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{5, 8}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 7}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{6, 10}, 0.05106067296383818]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{7, 8}, 0.05106067296383818]}}, 
             {Dashing[{Small, Small}], 
              {Arrowheads[0.], ArrowBox[{9, 10}, 0.05106067296383818]}}, 
             {Thickness[Large], 
              {Arrowheads[0.], ArrowBox[{9, 12}, 0.05106067296383818]}}}, 
            {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.05106067296383818], DiskBox[2, 0.05106067296383818],
              DiskBox[3, 0.05106067296383818], 
             DiskBox[4, 0.05106067296383818], DiskBox[5, 0.05106067296383818],
              DiskBox[6, 0.05106067296383818], 
             DiskBox[7, 0.05106067296383818], DiskBox[8, 0.05106067296383818],
              DiskBox[9, 0.05106067296383818], 
             DiskBox[10, 0.05106067296383818], 
             DiskBox[11, 0.05106067296383818], 
             DiskBox[12, 0.05106067296383818]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9180215679723883`*^9, 3.97087549172217*^9, {3.970875561844187*^9, 
   3.970875565913767*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"b6c51bb7-a140-3446-8999-b492946baca1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SPList", 
  RowBox[{"(*", 
   RowBox[{
   "Values", " ", "for", " ", "the", " ", "coefficients", " ", "in", " ", "S",
     " ", "and", " ", "P", " ", "at", " ", "three", " ", "loops"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.970875506972767*^9, 
  3.9708755359311314`*^9}},ExpressionUUID->"8a01a7aa-a9bc-ef4c-80b7-\
a4190fdb1902"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["7", "16"]}], ",", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["3", "8"]}], ",", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["5", "16"]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["5", "8"]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["3", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9708755098846073`*^9, 3.9708755131387196`*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"44e8f6d9-2335-7040-8742-e2fb9ccd5f19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]Cons", "[", 
   RowBox[{"[", "1", "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Contstraints", " ", "at", " ", 
     RowBox[{"1", "/", "2"}], " ", "loops", " ", "in", " ", "d"}], "=", "4"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "CoeffsList"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9179720566374373`*^9, 3.917972064560694*^9}, {
   3.917972206620116*^9, 3.917972212045384*^9}, 3.917972485173299*^9, {
   3.91801896834275*^9, 3.918018977181671*^9}, {3.918019653124226*^9, 
   3.918019668129862*^9}, {3.918019700553233*^9, 3.918019740807433*^9}, {
   3.9708752913351383`*^9, 3.9708752940965977`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ee318c17-cd49-4c4b-b2be-39a72a8e9f9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", "2"}], "]"}]}], "\[Equal]", 
    FractionBox[
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["5", "2"], ",", "1"}], "]"}]}], 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "2"}], "]"}]]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["5", "2"], ",", "6"}], "]"}], "-", 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["5", "2"], ",", "7"}], "]"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "3"}], "]"}], "2"]], "+", 
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", "14"}], "]"}]}], "\[Equal]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["5", "2"], ",", "9"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"b", "[", 
           RowBox[{
            FractionBox["5", "2"], ",", "10"}], "]"}]}], "+", 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["5", "2"], ",", "11"}], "]"}]}], ")"}]}], 
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "3"}], "]"}]], "+", 
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", "13"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "2"}], "]"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "2"}], "]"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "5"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "10"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "11"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "15"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "16"}], "]"}]}]}], 
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["3", "2"], ",", "3"}], "]"}]], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "3"}], "]"}], "-", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "4"}], "]"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{
            FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["5", "2"], ",", "6"}], "]"}], "-", 
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["5", "2"], ",", "7"}], "]"}]}], ")"}]}], 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", "3"}], "]"}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "15"}], "]"}], "-", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "17"}], "]"}]}], ")"}]}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "9"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "10"}], "]"}]}], "+", 
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "11"}], "]"}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.917972065570483*^9, 3.9179722131592937`*^9, 3.9179724019909744`*^9, 
   3.9179724861944337`*^9, 3.918018978176792*^9, 3.91801947576504*^9, 
   3.9180195528567247`*^9, 3.918019659655138*^9, {3.9180197113972063`*^9, 
   3.9180197411672573`*^9}, 3.9180213991464705`*^9, 3.9708752980809307`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ff452a45-4126-1448-9d15-2078c3043382"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.917972065570483*^9, 3.9179722131592937`*^9, 3.9179724019909744`*^9, 
   3.9179724861944337`*^9, 3.918018978176792*^9, 3.91801947576504*^9, 
   3.9180195528567247`*^9, 3.918019659655138*^9, {3.9180197113972063`*^9, 
   3.9180197411672573`*^9}, 3.9180213991464705`*^9, 3.970875298084814*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ce0452a5-d437-364c-8a49-a52addd60000"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]Cons", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", 
     RowBox[{"1", ";;", "5"}]}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"First", " ", "five", " ", "contstraints", " ", "at", " ", 
     RowBox[{"2", "/", "3"}], " ", "loops", " ", "in", " ", "d"}], "=", "4"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "CoeffsList"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.970875307452389*^9, 
  3.9708753226448784`*^9}},ExpressionUUID->"0cc0386b-5acd-f04f-8d30-\
bd72141a9f3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{
      FractionBox["7", "2"], ",", "6"}], "]"}], "\[Equal]", 
    FractionBox[
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "2"}], "]"}]]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{
      FractionBox["7", "2"], ",", "7"}], "]"}], "\[Equal]", 
    FractionBox[
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "2"}], "]"}]]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"b", "[", 
           RowBox[{
            FractionBox["5", "2"], ",", "6"}], "]"}]}], "+", 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["5", "2"], ",", "7"}], "]"}]}], ")"}]}], 
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "3"}], "]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["7", "2"], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["7", "2"], ",", "3"}], "]"}]}]}], 
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "1"}], "]"}]], "+", 
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["7", "2"], ",", "8"}], "]"}]}], "\[Equal]", 
    RowBox[{"b", "[", 
     RowBox[{
      FractionBox["7", "2"], ",", "9"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"b", "[", 
           RowBox[{
            FractionBox["5", "2"], ",", "6"}], "]"}]}], "+", 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["5", "2"], ",", "7"}], "]"}]}], ")"}]}], 
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "3"}], "]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "3"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["7", "2"], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["7", "2"], ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["7", "2"], ",", "5"}], "]"}]}]}], 
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "1"}], "]"}]], "+", 
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["7", "2"], ",", "8"}], "]"}]}], "\[Equal]", 
    RowBox[{"b", "[", 
     RowBox[{
      FractionBox["7", "2"], ",", "10"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["7", "2"], ",", "3"}], "]"}], "-", 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["7", "2"], ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{"b", "[", 
       RowBox[{
        FractionBox["3", "2"], ",", "1"}], "]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", "2"}], "]"}]}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "2"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "2"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["7", "2"], ",", "8"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "2"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["7", "2"], ",", "11"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}]]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.97087531186907*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f43ce49b-c748-cc43-a4a4-39524aa356da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.970875311871073*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"7b1b65ed-c491-0241-81cd-ddaa4559abd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]Cons\[CurlyEpsilon]", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"First", " ", "extra", " ", "constraint", " ", "at", " ", 
     RowBox[{"2", "/", "3"}], " ", "loops", " ", "in", " ", "d"}], "=", 
    RowBox[{"4", "-", "\[CurlyEpsilon]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", "CoeffsList"}], "/.", "eCoeffsList"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.917972078330679*^9, 3.9179720793450003`*^9}, {
  3.9180195708687153`*^9, 3.918019645023327*^9}, {3.918019680686427*^9, 
  3.9180196918920927`*^9}, {3.9708753301110687`*^9, 3.9708753724491863`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"ce49f199-649f-ad4a-acb1-aa65f218f73e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"24", " ", 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "1"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "2"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{
         FractionBox["3", "2"], ",", "3"}], "]"}], "3"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]], 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", "1"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", "1"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", "3"}], "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"b", "[", 
            RowBox[{
             FractionBox["7", "2"], ",", "59"}], "]"}]}], "+", 
          RowBox[{"b", "[", 
           RowBox[{
            FractionBox["7", "2"], ",", "60"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", "3"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["3", "2"], ",", "3"}], "]"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "13"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "4"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "13"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "13"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "9"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "15"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "10"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "15"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "11"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "15"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "54"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "55"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "56"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "57"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "58"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{
             FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"b", "[", 
                RowBox[{
                 FractionBox["5", "2"], ",", "9"}], "]"}], "2"]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "9"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "10"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"b", "[", 
                RowBox[{
                 FractionBox["5", "2"], ",", "10"}], "]"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "9"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "11"}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "10"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "11"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"b", "[", 
                RowBox[{
                 FractionBox["5", "2"], ",", "11"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "6"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "13"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "7"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "13"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "71"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "73"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "74"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "75"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "78"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "98"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "99"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", "2"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["3", "2"], ",", "1"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "6"}], "]"}], "2"], "-", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "6"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "7"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"b", "[", 
                RowBox[{
                 FractionBox["5", "2"], ",", "7"}], "]"}], "2"]}]}], ")"}]}], 
          "-", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{
             FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
           RowBox[{"b", "[", 
            RowBox[{
             FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{
               FractionBox["5", "2"], ",", "6"}], "]"}], "-", 
             RowBox[{"b", "[", 
              RowBox[{
               FractionBox["5", "2"], ",", "7"}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "3"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "4"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["3", "2"], ",", "3"}], "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "27"}], "]"}]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "28"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "3"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["3", "2"], ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "14"}], " ", 
              SuperscriptBox[
               RowBox[{"b", "[", 
                RowBox[{
                 FractionBox["5", "2"], ",", "4"}], "]"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "4"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["7", "2"], ",", "115"}], "]"}]}], "+", 
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "116"}], "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "6"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "1"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "7"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "1"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "3"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "5"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "6"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "7"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"b", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"b", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["3", "2"], ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "4"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "15"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "15"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "52"}], "]"}], "-", 
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "53"}], "]"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"b", "[", 
             RowBox[{
              FractionBox["3", "2"], ",", "1"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "7"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "9"}], "]"}]}], "-", 
                RowBox[{"11", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "10"}], "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "11"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "6"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "9"}], "]"}]}], "+", 
                RowBox[{"7", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "10"}], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "11"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "44"}], "]"}], "-", 
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "45"}], "]"}], "+", 
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "46"}], "]"}], "-", 
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "47"}], "]"}], "+", 
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "117"}], "]"}], "-", 
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["7", "2"], ",", "121"}], "]"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "9"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "10"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "9"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "10"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{
             FractionBox["3", "2"], ",", "1"}], "]"}], " ", 
           RowBox[{"b", "[", 
            RowBox[{
             FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "9"}], "]"}]}], "-", 
             RowBox[{"11", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "10"}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "11"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "9"}], "]"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "10"}], "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "11"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "6"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "15"}], "]"}]}], "-", 
             RowBox[{"14", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "7"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "15"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "29"}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "30"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "31"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "32"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "65"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "66"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "67"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "68"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "83"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "85"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["7", "2"], ",", "86"}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "9"}], "]"}], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "1"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "10"}], "]"}], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "1"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "5"}], "]"}], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["3", "2"], ",", "2"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"b", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "3"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{
                  FractionBox["5", "2"], ",", "9"}], "]"}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "10"}], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["5", "2"], ",", "11"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "3"}], "]"}], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   FractionBox["3", "2"], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"b", "[", 
                RowBox[{
                 FractionBox["3", "2"], ",", "3"}], "]"}], "2"], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "16"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"b", "[", 
                RowBox[{
                 FractionBox["3", "2"], ",", "3"}], "]"}], "2"], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                FractionBox["5", "2"], ",", "17"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.91797208003076*^9, {3.9180195637603407`*^9, 3.918019591849678*^9}, 
   3.918019624081169*^9, 3.918021400594037*^9, {3.9708753407867336`*^9, 
   3.970875373055546*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"eb1b7671-45c8-4248-a1bf-6bbc18dd4f7e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.91797208003076*^9, {3.9180195637603407`*^9, 3.918019591849678*^9}, 
   3.918019624081169*^9, 3.918021400594037*^9, {3.9708753407867336`*^9, 
   3.9708753730635624`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"321eebc4-8ca4-7f49-ba32-d631d63c793e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SPCons", "[", 
   RowBox[{"[", "1", "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Constraints", " ", "on", " ", "S", " ", "and", " ", "P", " ", 
     RowBox[{"2", "/", "3"}], " ", "loops", " ", "in", " ", "d"}], "=", "4"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", "SPList"}]}], "Input",
 CellChangeTimes->{{3.9708755938903217`*^9, 3.9708756214340878`*^9}, 
   3.970875658998907*^9},ExpressionUUID->"07e1c081-5956-bd43-8f27-\
cdcac2d3df94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"p", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "+", 
     RowBox[{"p", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "\[Equal]", 
    RowBox[{
     FractionBox["5", "8"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"p", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["7", "8"], "+", 
     RowBox[{"p", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "\[Equal]", 
    RowBox[{"4", " ", 
     RowBox[{"p", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "\[Equal]", "3"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9708756002436295`*^9, 3.9708756217861176`*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"d36af744-7cc7-7040-b7b1-b3074b0a6fe8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.9708756002436295`*^9, 3.9708756217861176`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"fd36d2bf-2a5f-4146-972d-f10042fa666e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SPCons", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", 
     RowBox[{"1", ";;", "5"}]}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Five", " ", "constraints", " ", "on", " ", "S", " ", "and", " ", "P", " ", 
     RowBox[{"3", "/", "4"}], " ", "loops", " ", "in", " ", "d"}], "=", "4"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.970875627478136*^9, 
  3.970875642499111*^9}},ExpressionUUID->"b3e07c7f-2cec-924e-bb0d-\
1f5654ee2743"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Equal]", 
    FractionBox["5", "8"]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "20"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "8"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "23"}], "]"}], "\[Equal]", 
    RowBox[{"4", " ", 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"4", ",", "17"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"p", "[", 
       RowBox[{"4", ",", "15"}], "]"}]}], "-", 
     RowBox[{"p", "[", 
      RowBox[{"4", ",", "16"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"4", ",", "19"}], "]"}], "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9708756334062767`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"b4753c48-8ed6-7d4a-b7ce-bd910cfba920"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SPCons\[CurlyEpsilon]", "[", 
   RowBox[{"[", "1", "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Constraints", " ", "on", " ", "S", " ", "and", " ", "P", " ", 
     RowBox[{"3", "/", "4"}], " ", "loops", " ", "in", " ", "d"}], "=", 
    RowBox[{"4", "-", "\[CurlyEpsilon]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9708756498526344`*^9, 
  3.9708756666966095`*^9}},ExpressionUUID->"615e94d1-7d47-1f40-ad30-\
71f175945132"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "28"}], "]"}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "29"}], "]"}]}]}], "\[Equal]", 
    RowBox[{"-", 
     FractionBox["13", "24"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "4"}], "]"}]}], "-", 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "11"}], "]"}]}]}], "\[Equal]", 
    RowBox[{"-", 
     FractionBox["1", "12"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.970875652470749*^9, 3.9708756550108776`*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"a938dfe2-a466-0d4d-a92c-9568a08341c0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1140, 639.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b363b9e4-1e57-f54a-9557-ed3fe705555b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 202, 3, 157, "Title",ExpressionUUID->"d2a0aaed-754b-2148-afe1-e9b5d47a9802"],
Cell[781, 27, 269, 5, 28, "Input",ExpressionUUID->"4b219dc1-8062-5342-83b3-9fc402cb974e"],
Cell[1053, 34, 2410, 58, 218, "Input",ExpressionUUID->"68329af9-e1c9-c241-abbb-6cbd06bb24da"],
Cell[CellGroupData[{
Cell[3488, 96, 286, 7, 28, "Input",ExpressionUUID->"bcd23c00-3237-5f4c-9584-b3d38a053a01"],
Cell[3777, 105, 321, 8, 32, "Output",ExpressionUUID->"ed6ffdc1-fcf6-2240-8456-a5dd4c1c6ef1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4135, 118, 261, 5, 28, "Input",ExpressionUUID->"aa058369-bcd8-7243-a8d1-d89bab9b4d0b"],
Cell[4399, 125, 149, 2, 32, "Output",ExpressionUUID->"d8021553-d00c-304e-b159-ae5ae4c2576d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4585, 132, 542, 12, 28, "Input",ExpressionUUID->"3d3a0fbf-7033-6947-9188-1f02e0490018"],
Cell[5130, 146, 10042, 197, 196, "Output",ExpressionUUID->"3b0d593f-f536-9841-b431-3a1763ab5c89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15209, 348, 590, 13, 28, "Input",ExpressionUUID->"e670f9c0-32b6-0c4e-9fa8-7a9755b7c221"],
Cell[15802, 363, 22692, 425, 492, "Output",ExpressionUUID->"1bdc1990-a18d-9a48-87dc-5b0f6054e153"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38531, 793, 592, 12, 28, "Input",ExpressionUUID->"6d9e52f5-26a8-644f-a8a2-8a69552de79a"],
Cell[39126, 807, 8433, 161, 88, "Output",ExpressionUUID->"55d5b811-d5cc-f94f-9302-749e9c972885"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47596, 973, 626, 15, 28, "Input",ExpressionUUID->"ddeb33e1-8240-f749-9d51-ce73b0c25cdb"],
Cell[48225, 990, 20067, 372, 143, "Output",ExpressionUUID->"b9eb44dc-8cbb-c04b-9b53-5d75f58e6632"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68329, 1367, 643, 13, 28, "Input",ExpressionUUID->"7c3a913b-7470-9e42-a681-f8ad6703a4ad"],
Cell[68975, 1382, 13195, 248, 88, "Output",ExpressionUUID->"1caffb0a-f6be-3543-9ed1-def84e95e14c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82207, 1635, 674, 15, 28, "Input",ExpressionUUID->"b9440f5e-cffd-d24b-a541-a414bf3f6e6f"],
Cell[82884, 1652, 22544, 424, 177, "Output",ExpressionUUID->"b6c51bb7-a140-3446-8999-b492946baca1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105465, 2081, 361, 9, 28, "Input",ExpressionUUID->"8a01a7aa-a9bc-ef4c-80b7-a4190fdb1902"],
Cell[105829, 2092, 799, 24, 46, "Output",ExpressionUUID->"44e8f6d9-2335-7040-8742-e2fb9ccd5f19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106665, 2121, 778, 16, 47, "Input",ExpressionUUID->"ee318c17-cd49-4c4b-b2be-39a72a8e9f9b"],
Cell[107446, 2139, 5624, 178, 178, "Output",ExpressionUUID->"ff452a45-4126-1448-9d15-2078c3043382"],
Cell[113073, 2319, 498, 8, 32, "Output",ExpressionUUID->"ce0452a5-d437-364c-8a49-a52addd60000"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113608, 2332, 567, 15, 47, "Input",ExpressionUUID->"0cc0386b-5acd-f04f-8d30-bd72141a9f3e"],
Cell[114178, 2349, 6696, 217, 284, "Output",ExpressionUUID->"f43ce49b-c748-cc43-a4a4-39524aa356da"],
Cell[120877, 2568, 242, 5, 32, "Output",ExpressionUUID->"7b1b65ed-c491-0241-81cd-ddaa4559abd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121156, 2578, 798, 17, 47, "Input",ExpressionUUID->"ce49f199-649f-ad4a-acb1-aa65f218f73e"],
Cell[121957, 2597, 30244, 790, 710, "Output",ExpressionUUID->"eb1b7671-45c8-4248-a1bf-6bbc18dd4f7e"],
Cell[152204, 3389, 304, 5, 32, "Output",ExpressionUUID->"321eebc4-8ca4-7f49-ba32-d631d63c793e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152545, 3399, 504, 12, 47, "Input",ExpressionUUID->"07e1c081-5956-bd43-8f27-cdcac2d3df94"],
Cell[153052, 3413, 902, 28, 46, "Output",ExpressionUUID->"d36af744-7cc7-7040-b7b1-b3074b0a6fe8"],
Cell[153957, 3443, 241, 4, 32, "Output",ExpressionUUID->"fd36d2bf-2a5f-4146-972d-f10042fa666e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154235, 3452, 489, 14, 28, "Input",ExpressionUUID->"b3e07c7f-2cec-924e-bb0d-1f5654ee2743"],
Cell[154727, 3468, 1128, 36, 46, "Output",ExpressionUUID->"b4753c48-8ed6-7d4a-b7ce-bd910cfba920"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155892, 3509, 473, 11, 28, "Input",ExpressionUUID->"615e94d1-7d47-1f40-ad30-71f175945132"],
Cell[156368, 3522, 1007, 32, 46, "Output",ExpressionUUID->"a938dfe2-a466-0d4d-a92c-9568a08341c0"]
}, Open  ]]
}, Open  ]]
}
]
*)


